Overlapping inflows as catalysts of AGN activity - II: Relative importance of turbulence and inflow-disc interaction

The main challenge for understanding the fuelling of supermassive black holes in active galactic nuclei is not to account for the source of fuel, but rather to explain its delivery from the boundaries of the black hole sphere of influence (10-100 pc) down to sub-parsec scales. In this work, we report on a series of numerical experiments aimed at exploring in further depth our model of "overlapping inflow events" as catalysts for rapid accretion, seeding a turbulent field in the infalling gas. We initially set a gaseous shell in non-equilibrium rotation around a supermassive black hole. After infall, the shell stalls in a disc-like structure. A second shell is then set in either co-rotation or counter-rotation with respect to the first and is let to impinge on the previously-formed disc. We find that combined turbulence and overlap significantly enhance accretion in counter-rotating inflows, while turbulence dominates for co-rotating inflows. The leftovers of overlapping inflows are warped nuclear discs, whose morphology depends on the relative orientation and angular momentum of the disc and the shell. Overlapping inflows leave observational signatures in the gas rotation curves.

==> CLEAN.sh <==
#!/bin/bash
rm *.log *busy* *.aux *.gz *.toc *.out *.nav *.snm *.blg

